Improving Perceptual Color Difference using Basic Color Terms

We suggest a new color distance based on two observations. First, perceptual color differences were designed to be used to compare very similar colors. They do not capture human perception for medium and large color differences well. Thresholding was proposed to solve the problem for large color differences, i.e. two totally different colors are always the same distance apart. We show that thresholding alone cannot improve medium color differences. We suggest to alleviate this problem using basic color terms. Second, when a color distance is used for edge detection, many small distances around the just noticeable difference may account for false edges. We suggest to reduce the effect of small distances.

==> figs/RES/show_thresholded.m <==
cd 4/;

im= imread('I2.png');
coldist_im= double(imread('I3.png'))./255;

t_vec= [0.9:-0.1:0.2];
imt_vec= zeros(size(im,1),size(im,2),length(t_vec));
for t=1:length(t_vec)
    im_t= t_vec(t);
    im= double(imread('I2.png'))./255;
    im(im>im_t)= 1;
    imt_vec(:,:,t)= im;
    subplot(3,3,t), imshow(squeeze(imt_vec(:,:,t))); title(sprintf(['t==' ...
    '%f'],im_t)); colorbar;
end
subplot(3,3,9), imshow(coldist_im); colorbar;
cd ..;

==> figs/RES/show_thresholded2.m <==
cd 1/;

im= imread('I2.png');
coldist_im= double(imread('I3.png'))./255;

im= double(imread('I2.png'))./255;
im(im>0.7)= 1;

subplot(1,2,1), imshow(im);
coldist_im(coldist_im>0.9)= 1;
subplot(1,2,2), imshow(coldist_im);
cd ../;

==> figs/color_patches/colDist/colDist.m <==
function de00 = colDist(Labstd,Labsample,...
                        RGB1,RGB2,w2c,D_for_emd)
%function de00 = deltaE2000(Labstd,Labsample, KLCH )
% Compute the CIEDE2000 color-difference between the sample between a reference
% with CIELab coordinates Labsample and a standard with CIELab coordinates 
% Labstd
% The function works on multiple standard and sample vectors too
% provided Labstd and Labsample are K x 3 matrices with samples and 
% standard specification in corresponding rows of Labstd and Labsample
% The optional argument KLCH is a 1x3 vector containing the
% the value of the parametric weighting factors kL, kC, and kH
% these default to 1 if KLCH is not specified.

% Based on the article:
% "The CIEDE2000 Color-Difference Formula: Implementation Notes, 
% Supplementary Test Data, and Mathematical Observations,", G. Sharma, 
% W. Wu, E. N. Dalal, submitted to Color Research and Application, 
% January 2004.
% available at http://www.ece.rochester.edu/~/gsharma/ciede2000/

de00 = [];

% Error checking to ensure that sample and Std vectors are of correct sizes
v=size(Labstd); w = size(Labsample);
if ( v(1) ~= w(1) | v(2) ~= w(2) )
  disp('deltaE00: Standard and Sample sizes do not match');
  return
end % if ( v(1) ~= w(1) | v(2) ~= w(2) )
if ( v(2) ~= 3) 
  disp('deltaE00: Standard and Sample Lab vectors should be Kx3  vectors'); 
  return
end 


kl = 1; kc=1; kh =1;

Lstd = Labstd(:,1)';
astd = Labstd(:,2)';
bstd = Labstd(:,3)';
Cabstd = sqrt(astd.^2+bstd.^2);

Lsample = Labsample(:,1)';
asample = Labsample(:,2)';
bsample = Labsample(:,3)';
Cabsample = sqrt(asample.^2+bsample.^2);
 
Cabarithmean = (Cabstd + Cabsample)/2;

G = 0.5* ( 1 - sqrt( (Cabarithmean.^7)./(Cabarithmean.^7 + 25^7)));

apstd = (1+G).*astd; % aprime in paper
apsample = (1+G).*asample; % aprime in paper
Cpsample = sqrt(apsample.^2+bsample.^2);
Cpstd = sqrt(apstd.^2+bstd.^2);
% Compute product of chromas and locations at which it is zero for use later
Cpprod = (Cpsample.*Cpstd);
zcidx = find(Cpprod == 0);


% Ensure hue is between 0 and 2pi
% NOTE: MATLAB already defines atan2(0,0) as zero but explicitly set it
% just in case future definitions change
hpstd = atan2(bstd,apstd);
hpstd = hpstd+2*pi*(hpstd < 0);  % rollover ones that come -ve
hpstd(find( (abs(apstd)+abs(bstd))== 0) ) = 0;
hpsample = atan2(bsample,apsample);
hpsample = hpsample+2*pi*(hpsample < 0);
hpsample(find( (abs(apsample)+abs(bsample))==0) ) = 0;

dL = (Lsample-Lstd);
dC = (Cpsample-Cpstd);
% Computation of hue difference
dhp = (hpsample-hpstd);
dhp = dhp - 2*pi* (dhp > pi );
dhp = dhp + 2*pi* (dhp < (-pi) );
% set chroma difference to zero if the product of chromas is zero
dhp(zcidx ) = 0;

% Note that the defining equations actually need
% signed Hue and chroma differences which is different
% from prior color difference formulae

dH = 2*sqrt(Cpprod).*sin(dhp/2);
%dH2 = 4*Cpprod.*(sin(dhp/2)).^2;

% weighting functions
Lp = (Lsample+Lstd)/2;
Cp = (Cpstd+Cpsample)/2;
% Average Hue Computation
% This is equivalent to that in the paper but simpler programmatically.
% Note average hue is computed in radians and converted to degrees only 
% where needed
hp = (hpstd+hpsample)/2;
% Identify positions for which abs hue diff exceeds 180 degrees 
hp = hp - ( abs(hpstd-hpsample)  > pi ) *pi;
% rollover ones that come -ve
hp = hp+ (hp < 0) *2*pi;
% Check if one of the chroma values is zero, in which case set 
% mean hue to the sum which is equivalent to other value
hp(zcidx) = hpsample(zcidx)+hpstd(zcidx);

Lpm502 = (Lp-50).^2;
Sl = 1 + 0.015*Lpm502./sqrt(20+Lpm502);  
Sc = 1+0.045*Cp;
T = 1 - 0.17*cos(hp - pi/6 ) + 0.24*cos(2*hp) + 0.32*cos(3*hp+pi/30) ...
    -0.20*cos(4*hp-63*pi/180);
Sh = 1 + 0.015*Cp.*T;
delthetarad = (30*pi/180)*exp(- ( (180/pi*hp-275)/25).^2);
Rc =  2*sqrt((Cp.^7)./(Cp.^7 + 25^7));
RT =  - sin(2*delthetarad).*Rc;

klSl = kl*Sl;
kcSc = kc*Sc;
khSh = kh*Sh;

% The CIE 00 color difference
de00 = sqrt( (dL./klSl).^2 + (dC./kcSc).^2 + (dH./khSh).^2 + RT.*(dC./kcSc).*(dH./khSh) );


CIEDE2000_THRESH= 20;
Z= 10;


de00= min([de00 CIEDE2000_THRESH]);
de00= de00 / CIEDE2000_THRESH;

eleven1= rgb_to_11(RGB1(1),RGB1(2),RGB1(3),w2c);
eleven2= rgb_to_11(RGB2(1),RGB2(2),RGB2(3),w2c);

correction_term= emd_hat_mex(eleven1',eleven2',D_for_emd);

de00= 0.5*de00 + 0.5*correction_term;

de00= de00*Z;
de00= de00-(Z/2);
de00= 1 / (1+exp(-de00));

return




==> figs/color_patches/colDist/deltaE2000.m <==
function de00 = deltaE2000(Labstd,Labsample)
%function de00 = deltaE2000(Labstd,Labsample, KLCH )
% Compute the CIEDE2000 color-difference between the sample between a reference
% with CIELab coordinates Labsample and a standard with CIELab coordinates 
% Labstd
% The function works on multiple standard and sample vectors too
% provided Labstd and Labsample are K x 3 matrices with samples and 
% standard specification in corresponding rows of Labstd and Labsample
% The optional argument KLCH is a 1x3 vector containing the
% the value of the parametric weighting factors kL, kC, and kH
% these default to 1 if KLCH is not specified.

% Based on the article:
% "The CIEDE2000 Color-Difference Formula: Implementation Notes, 
% Supplementary Test Data, and Mathematical Observations,", G. Sharma, 
% W. Wu, E. N. Dalal, submitted to Color Research and Application, 
% January 2004.
% available at http://www.ece.rochester.edu/~/gsharma/ciede2000/

de00 = [];

% Error checking to ensure that sample and Std vectors are of correct sizes
v=size(Labstd); w = size(Labsample);
if ( v(1) ~= w(1) | v(2) ~= w(2) )
  disp('deltaE00: Standard and Sample sizes do not match');
  return
end % if ( v(1) ~= w(1) | v(2) ~= w(2) )
if ( v(2) ~= 3) 
  disp('deltaE00: Standard and Sample Lab vectors should be Kx3  vectors'); 
  return
end 


kl = 1; kc=1; kh =1;

Lstd = Labstd(:,1)';
astd = Labstd(:,2)';
bstd = Labstd(:,3)';
Cabstd = sqrt(astd.^2+bstd.^2);

Lsample = Labsample(:,1)';
asample = Labsample(:,2)';
bsample = Labsample(:,3)';
Cabsample = sqrt(asample.^2+bsample.^2);
 
Cabarithmean = (Cabstd + Cabsample)/2;

G = 0.5* ( 1 - sqrt( (Cabarithmean.^7)./(Cabarithmean.^7 + 25^7)));

apstd = (1+G).*astd; % aprime in paper
apsample = (1+G).*asample; % aprime in paper
Cpsample = sqrt(apsample.^2+bsample.^2);
Cpstd = sqrt(apstd.^2+bstd.^2);
% Compute product of chromas and locations at which it is zero for use later
Cpprod = (Cpsample.*Cpstd);
zcidx = find(Cpprod == 0);


% Ensure hue is between 0 and 2pi
% NOTE: MATLAB already defines atan2(0,0) as zero but explicitly set it
% just in case future definitions change
hpstd = atan2(bstd,apstd);
hpstd = hpstd+2*pi*(hpstd < 0);  % rollover ones that come -ve
hpstd(find( (abs(apstd)+abs(bstd))== 0) ) = 0;
hpsample = atan2(bsample,apsample);
hpsample = hpsample+2*pi*(hpsample < 0);
hpsample(find( (abs(apsample)+abs(bsample))==0) ) = 0;

dL = (Lsample-Lstd);
dC = (Cpsample-Cpstd);
% Computation of hue difference
dhp = (hpsample-hpstd);
dhp = dhp - 2*pi* (dhp > pi );
dhp = dhp + 2*pi* (dhp < (-pi) );
% set chroma difference to zero if the product of chromas is zero
dhp(zcidx ) = 0;

% Note that the defining equations actually need
% signed Hue and chroma differences which is different
% from prior color difference formulae

dH = 2*sqrt(Cpprod).*sin(dhp/2);
%dH2 = 4*Cpprod.*(sin(dhp/2)).^2;

% weighting functions
Lp = (Lsample+Lstd)/2;
Cp = (Cpstd+Cpsample)/2;
% Average Hue Computation
% This is equivalent to that in the paper but simpler programmatically.
% Note average hue is computed in radians and converted to degrees only 
% where needed
hp = (hpstd+hpsample)/2;
% Identify positions for which abs hue diff exceeds 180 degrees 
hp = hp - ( abs(hpstd-hpsample)  > pi ) *pi;
% rollover ones that come -ve
hp = hp+ (hp < 0) *2*pi;
% Check if one of the chroma values is zero, in which case set 
% mean hue to the sum which is equivalent to other value
hp(zcidx) = hpsample(zcidx)+hpstd(zcidx);

Lpm502 = (Lp-50).^2;
Sl = 1 + 0.015*Lpm502./sqrt(20+Lpm502);  
Sc = 1+0.045*Cp;
T = 1 - 0.17*cos(hp - pi/6 ) + 0.24*cos(2*hp) + 0.32*cos(3*hp+pi/30) ...
    -0.20*cos(4*hp-63*pi/180);
Sh = 1 + 0.015*Cp.*T;
delthetarad = (30*pi/180)*exp(- ( (180/pi*hp-275)/25).^2);
Rc =  2*sqrt((Cp.^7)./(Cp.^7 + 25^7));
RT =  - sin(2*delthetarad).*Rc;

klSl = kl*Sl;
kcSc = kc*Sc;
khSh = kh*Sh;

% The CIE 00 color difference
de00 = sqrt( (dL./klSl).^2 + (dC./kcSc).^2 + (dH./khSh).^2 + RT.*(dC./kcSc).*(dH./khSh) );

return




==> figs/color_patches/colDist/rgb_to_11.m <==
function eleven=rgb_to_11(R,G,B,w2c)
% input im should be DOUBLE !

% order of color names: black ,   blue   , brown       , grey       , green   , orange   , pink     , purple  , red     , white    , yellow
%color_values =     {  [0 0 0] , [0 0 1] , [.5 .4 .25] , [.5 .5 .5] , [0 1 0] , [1 .8 0] , [1 .5 1] , [1 0 1] , [1 0 0] , [1 1 1 ] , [ 1 1 0 ] };

index= 1 + floor(R/8) + 32*floor(G/8) + 32*32*floor(B/8);

eleven= w2c(index,:);





% $$$ index1= 1 + floor(R/8) + 32*floor(G/8) + 32*32*floor(B/8);
% $$$ index2= 1 + floor(R/8) + 32*floor(G/8) + 32*32*ceil(B/8);
% $$$ 
% $$$ index3= 1 + floor(R/8) + 32*ceil(G/8) + 32*32*floor(B/8);
% $$$ index4= 1 + floor(R/8) + 32*ceil(G/8) + 32*32*ceil(B/8);
% $$$ 
% $$$ index5= 1 + ceil(R/8) + 32*floor(G/8) + 32*32*floor(B/8);
% $$$ index6= 1 + ceil(R/8) + 32*floor(G/8) + 32*32*ceil(B/8);
% $$$ index7= 1 + ceil(R/8) + 32*ceil(G/8) + 32*32*floor(B/8);
% $$$ index8= 1 + ceil(R/8) + 32*ceil(G/8) + 32*32*ceil(B/8);

% $$$ eleven1= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven2= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven3= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven4= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven5= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven6= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven7= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven8= w2c(min(index8,size(w2c,1)),:);
% $$$ 
% $$$ eleven= (eleven1+eleven2+eleven3+eleven4+eleven5+eleven6+eleven7+eleven8)/8;


==> figs/color_patches/color_patches_dists.m <==
addpath('colDist/');
load /cs/img/ofirpele/color/emd_11_ground_distance_visualization/w2c.mat

cform= makecform('srgb2lab');
% D is already thresholded and scaled !!!
D_for_emd= dlmread('D.txt');

% a
color_up= [0 255 255];
color_sim= [50 160 210];
color_diff= [200 200 200];

color_up_n= color_up./255;
color_sim_n= color_sim./255;
color_diff_n= color_diff./255;
color_up_lab= applycform(color_up_n,cform);
color_sim_lab= applycform(color_sim_n,cform);
color_diff_lab= applycform(color_diff_n,cform);

deltaE2000(color_up_lab,color_diff_lab)-deltaE2000(color_up_lab, ...
                                                  color_sim_lab)
colDist(color_up_lab, color_diff_lab, color_up,color_diff, w2c,D_for_emd)-0 
colDist(color_up_lab, color_sim_lab,  color_up,color_sim,  w2c,D_for_emd)
disp('-------------------------------------');






% b
color_up= [0 0 255];
color_sim= [0 191 255];
color_diff= [255 105 180];

color_up_n= color_up./255;
color_sim_n= color_sim./255;
color_diff_n= color_diff./255;
color_up_lab= applycform(color_up_n,cform);
color_sim_lab= applycform(color_sim_n,cform);
color_diff_lab= applycform(color_diff_n,cform);

deltaE2000(color_up_lab,color_diff_lab)-deltaE2000(color_up_lab, ...
                                                  color_sim_lab)
colDist(color_up_lab, color_diff_lab, color_up,color_diff, w2c,D_for_emd)-0
colDist(color_up_lab, color_sim_lab,  color_up,color_sim,  w2c,D_for_emd)
disp('-------------------------------------');

% c
color_up= [0 255 0];
color_sim= [50 220 150];
color_diff= [210 240 100];

color_up_n= color_up./255;
color_sim_n= color_sim./255;
color_diff_n= color_diff./255;
color_up_lab= applycform(color_up_n,cform);
color_sim_lab= applycform(color_sim_n,cform);
color_diff_lab= applycform(color_diff_n,cform);

deltaE2000(color_up_lab,color_diff_lab)-deltaE2000(color_up_lab, ...
                                                  color_sim_lab)
colDist(color_up_lab, color_diff_lab, color_up,color_diff, w2c,D_for_emd)-0
colDist(color_up_lab, color_sim_lab,  color_up,color_sim,  w2c,D_for_emd)
disp('-------------------------------------');

% d
color_up= [255 0 0];
color_sim= [240 0 80];
color_diff= [180 100 80];

color_up_n= color_up./255;
color_sim_n= color_sim./255;
color_diff_n= color_diff./255;
color_up_lab= applycform(color_up_n,cform);
color_sim_lab= applycform(color_sim_n,cform);
color_diff_lab= applycform(color_diff_n,cform);

deltaE2000(color_up_lab,color_diff_lab)-deltaE2000(color_up_lab, ...
                                                  color_sim_lab)
colDist(color_up_lab, color_diff_lab, color_up,color_diff, w2c,D_for_emd)-0
colDist(color_up_lab, color_sim_lab,  color_up,color_sim,  w2c,D_for_emd)
disp('-------------------------------------');


==> figs/dists_for_col/colDist.m <==
function de00 = colDist(Labstd,Labsample,...
                        RGB1,RGB2,w2c,D_for_emd)
%function de00 = deltaE2000(Labstd,Labsample, KLCH )
% Compute the CIEDE2000 color-difference between the sample between a reference
% with CIELab coordinates Labsample and a standard with CIELab coordinates 
% Labstd
% The function works on multiple standard and sample vectors too
% provided Labstd and Labsample are K x 3 matrices with samples and 
% standard specification in corresponding rows of Labstd and Labsample
% The optional argument KLCH is a 1x3 vector containing the
% the value of the parametric weighting factors kL, kC, and kH
% these default to 1 if KLCH is not specified.

% Based on the article:
% "The CIEDE2000 Color-Difference Formula: Implementation Notes, 
% Supplementary Test Data, and Mathematical Observations,", G. Sharma, 
% W. Wu, E. N. Dalal, submitted to Color Research and Application, 
% January 2004.
% available at http://www.ece.rochester.edu/~/gsharma/ciede2000/

de00 = [];

% Error checking to ensure that sample and Std vectors are of correct sizes
v=size(Labstd); w = size(Labsample);
if ( v(1) ~= w(1) | v(2) ~= w(2) )
  disp('deltaE00: Standard and Sample sizes do not match');
  return
end % if ( v(1) ~= w(1) | v(2) ~= w(2) )
if ( v(2) ~= 3) 
  disp('deltaE00: Standard and Sample Lab vectors should be Kx3  vectors'); 
  return
end 


kl = 1; kc=1; kh =1;

Lstd = Labstd(:,1)';
astd = Labstd(:,2)';
bstd = Labstd(:,3)';
Cabstd = sqrt(astd.^2+bstd.^2);

Lsample = Labsample(:,1)';
asample = Labsample(:,2)';
bsample = Labsample(:,3)';
Cabsample = sqrt(asample.^2+bsample.^2);
 
Cabarithmean = (Cabstd + Cabsample)/2;

G = 0.5* ( 1 - sqrt( (Cabarithmean.^7)./(Cabarithmean.^7 + 25^7)));

apstd = (1+G).*astd; % aprime in paper
apsample = (1+G).*asample; % aprime in paper
Cpsample = sqrt(apsample.^2+bsample.^2);
Cpstd = sqrt(apstd.^2+bstd.^2);
% Compute product of chromas and locations at which it is zero for use later
Cpprod = (Cpsample.*Cpstd);
zcidx = find(Cpprod == 0);


% Ensure hue is between 0 and 2pi
% NOTE: MATLAB already defines atan2(0,0) as zero but explicitly set it
% just in case future definitions change
hpstd = atan2(bstd,apstd);
hpstd = hpstd+2*pi*(hpstd < 0);  % rollover ones that come -ve
hpstd(find( (abs(apstd)+abs(bstd))== 0) ) = 0;
hpsample = atan2(bsample,apsample);
hpsample = hpsample+2*pi*(hpsample < 0);
hpsample(find( (abs(apsample)+abs(bsample))==0) ) = 0;

dL = (Lsample-Lstd);
dC = (Cpsample-Cpstd);
% Computation of hue difference
dhp = (hpsample-hpstd);
dhp = dhp - 2*pi* (dhp > pi );
dhp = dhp + 2*pi* (dhp < (-pi) );
% set chroma difference to zero if the product of chromas is zero
dhp(zcidx ) = 0;

% Note that the defining equations actually need
% signed Hue and chroma differences which is different
% from prior color difference formulae

dH = 2*sqrt(Cpprod).*sin(dhp/2);
%dH2 = 4*Cpprod.*(sin(dhp/2)).^2;

% weighting functions
Lp = (Lsample+Lstd)/2;
Cp = (Cpstd+Cpsample)/2;
% Average Hue Computation
% This is equivalent to that in the paper but simpler programmatically.
% Note average hue is computed in radians and converted to degrees only 
% where needed
hp = (hpstd+hpsample)/2;
% Identify positions for which abs hue diff exceeds 180 degrees 
hp = hp - ( abs(hpstd-hpsample)  > pi ) *pi;
% rollover ones that come -ve
hp = hp+ (hp < 0) *2*pi;
% Check if one of the chroma values is zero, in which case set 
% mean hue to the sum which is equivalent to other value
hp(zcidx) = hpsample(zcidx)+hpstd(zcidx);

Lpm502 = (Lp-50).^2;
Sl = 1 + 0.015*Lpm502./sqrt(20+Lpm502);  
Sc = 1+0.045*Cp;
T = 1 - 0.17*cos(hp - pi/6 ) + 0.24*cos(2*hp) + 0.32*cos(3*hp+pi/30) ...
    -0.20*cos(4*hp-63*pi/180);
Sh = 1 + 0.015*Cp.*T;
delthetarad = (30*pi/180)*exp(- ( (180/pi*hp-275)/25).^2);
Rc =  2*sqrt((Cp.^7)./(Cp.^7 + 25^7));
RT =  - sin(2*delthetarad).*Rc;

klSl = kl*Sl;
kcSc = kc*Sc;
khSh = kh*Sh;

% The CIE 00 color difference
de00 = sqrt( (dL./klSl).^2 + (dC./kcSc).^2 + (dH./khSh).^2 + RT.*(dC./kcSc).*(dH./khSh) );


CIEDE2000_THRESH= 20;
Z= 10;


de00= min([de00 CIEDE2000_THRESH]);
de00= de00 / CIEDE2000_THRESH;

eleven1= rgb_to_11(RGB1(1),RGB1(2),RGB1(3),w2c);
eleven2= rgb_to_11(RGB2(1),RGB2(2),RGB2(3),w2c);

correction_term= emd_hat_mex(eleven1',eleven2',D_for_emd);

de00= 0.5*de00 + 0.5*correction_term;

de00= de00*Z;
de00= de00-(Z/2);
de00= 1 / (1+exp(-de00));

return




==> figs/dists_for_col/deltaE2000.m <==
function de00 = deltaE2000(Labstd,Labsample)
%function de00 = deltaE2000(Labstd,Labsample, KLCH )
% Compute the CIEDE2000 color-difference between the sample between a reference
% with CIELab coordinates Labsample and a standard with CIELab coordinates 
% Labstd
% The function works on multiple standard and sample vectors too
% provided Labstd and Labsample are K x 3 matrices with samples and 
% standard specification in corresponding rows of Labstd and Labsample
% The optional argument KLCH is a 1x3 vector containing the
% the value of the parametric weighting factors kL, kC, and kH
% these default to 1 if KLCH is not specified.

% Based on the article:
% "The CIEDE2000 Color-Difference Formula: Implementation Notes, 
% Supplementary Test Data, and Mathematical Observations,", G. Sharma, 
% W. Wu, E. N. Dalal, submitted to Color Research and Application, 
% January 2004.
% available at http://www.ece.rochester.edu/~/gsharma/ciede2000/

de00 = [];

% Error checking to ensure that sample and Std vectors are of correct sizes
v=size(Labstd); w = size(Labsample);
if ( v(1) ~= w(1) | v(2) ~= w(2) )
  disp('deltaE00: Standard and Sample sizes do not match');
  return
end % if ( v(1) ~= w(1) | v(2) ~= w(2) )
if ( v(2) ~= 3) 
  disp('deltaE00: Standard and Sample Lab vectors should be Kx3  vectors'); 
  return
end 


kl = 1; kc=1; kh =1;

Lstd = Labstd(:,1)';
astd = Labstd(:,2)';
bstd = Labstd(:,3)';
Cabstd = sqrt(astd.^2+bstd.^2);

Lsample = Labsample(:,1)';
asample = Labsample(:,2)';
bsample = Labsample(:,3)';
Cabsample = sqrt(asample.^2+bsample.^2);
 
Cabarithmean = (Cabstd + Cabsample)/2;

G = 0.5* ( 1 - sqrt( (Cabarithmean.^7)./(Cabarithmean.^7 + 25^7)));

apstd = (1+G).*astd; % aprime in paper
apsample = (1+G).*asample; % aprime in paper
Cpsample = sqrt(apsample.^2+bsample.^2);
Cpstd = sqrt(apstd.^2+bstd.^2);
% Compute product of chromas and locations at which it is zero for use later
Cpprod = (Cpsample.*Cpstd);
zcidx = find(Cpprod == 0);


% Ensure hue is between 0 and 2pi
% NOTE: MATLAB already defines atan2(0,0) as zero but explicitly set it
% just in case future definitions change
hpstd = atan2(bstd,apstd);
hpstd = hpstd+2*pi*(hpstd < 0);  % rollover ones that come -ve
hpstd(find( (abs(apstd)+abs(bstd))== 0) ) = 0;
hpsample = atan2(bsample,apsample);
hpsample = hpsample+2*pi*(hpsample < 0);
hpsample(find( (abs(apsample)+abs(bsample))==0) ) = 0;

dL = (Lsample-Lstd);
dC = (Cpsample-Cpstd);
% Computation of hue difference
dhp = (hpsample-hpstd);
dhp = dhp - 2*pi* (dhp > pi );
dhp = dhp + 2*pi* (dhp < (-pi) );
% set chroma difference to zero if the product of chromas is zero
dhp(zcidx ) = 0;

% Note that the defining equations actually need
% signed Hue and chroma differences which is different
% from prior color difference formulae

dH = 2*sqrt(Cpprod).*sin(dhp/2);
%dH2 = 4*Cpprod.*(sin(dhp/2)).^2;

% weighting functions
Lp = (Lsample+Lstd)/2;
Cp = (Cpstd+Cpsample)/2;
% Average Hue Computation
% This is equivalent to that in the paper but simpler programmatically.
% Note average hue is computed in radians and converted to degrees only 
% where needed
hp = (hpstd+hpsample)/2;
% Identify positions for which abs hue diff exceeds 180 degrees 
hp = hp - ( abs(hpstd-hpsample)  > pi ) *pi;
% rollover ones that come -ve
hp = hp+ (hp < 0) *2*pi;
% Check if one of the chroma values is zero, in which case set 
% mean hue to the sum which is equivalent to other value
hp(zcidx) = hpsample(zcidx)+hpstd(zcidx);

Lpm502 = (Lp-50).^2;
Sl = 1 + 0.015*Lpm502./sqrt(20+Lpm502);  
Sc = 1+0.045*Cp;
T = 1 - 0.17*cos(hp - pi/6 ) + 0.24*cos(2*hp) + 0.32*cos(3*hp+pi/30) ...
    -0.20*cos(4*hp-63*pi/180);
Sh = 1 + 0.015*Cp.*T;
delthetarad = (30*pi/180)*exp(- ( (180/pi*hp-275)/25).^2);
Rc =  2*sqrt((Cp.^7)./(Cp.^7 + 25^7));
RT =  - sin(2*delthetarad).*Rc;

klSl = kl*Sl;
kcSc = kc*Sc;
khSh = kh*Sh;

% The CIE 00 color difference
de00 = sqrt( (dL./klSl).^2 + (dC./kcSc).^2 + (dH./khSh).^2 + RT.*(dC./kcSc).*(dH./khSh) );

return




==> figs/dists_for_col/make_data_for_graph_of_color_vs_dist.m <==

clc; clear all;

load /cs/img/ofirpele/color/emd_11_ground_distance_visualization/w2c.mat
D_for_emd= dlmread('/cs/+/phd/ofirpele/CRICV2010/figs/color_patches/colDist/D.txt');


J= 20;

DIV_FACTOR= 255;

color=[0 0 255];
%color=[255 0 0];
%color= [0 255 0];
%color= [255,160,122]; % light salmon
%color= [0,206,209]; % dark torquise
%color= [0,191,255]; % deepskyblue
%color=[139,69,19]; % brown
%color=[255,105,180]; %pink
%color=  [.5 .4 .25]; %brown
color= color./DIV_FACTOR;

N= (length(0:J:255)^3)+1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
all_colors= zeros(1,N,3);
i= 1;
for r= 0:J:255
    for g= 0:J:255
        for b= 0:J:255
            all_colors(1,i,:)= [r g b]./DIV_FACTOR;
            i= i+1;
        end
    end
end
all_colors(1,i,:)= color;
all_colors= squeeze(all_colors);

all_colors_d1= all_colors;
all_colors_d2= all_colors;
all_colors_d3= all_colors;
all_colors_d4= all_colors;

cform = makecform('srgb2lab');
lab_color= applycform(color, cform);
lab_all_colors= applycform(all_colors, cform);
lab_all_colors= squeeze(lab_all_colors);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
dists_d1= zeros(N,1);
dists_d2= zeros(N,1);
dists_d3= zeros(N,1);
dists_d4= zeros(N,1);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


for i=1:N
    dists_d1(i)= deltaE2000(lab_color,lab_all_colors(i,:));
    dists_d2(i)= colDist(lab_color,lab_all_colors(i,:),...
                         color.*DIV_FACTOR,all_colors(i,:).*DIV_FACTOR, ...
                         w2c,D_for_emd);
end

[dists_d1, all_colors_d1]= sort_dists_and_vals_by_dists(dists_d1, ...
                                                  all_colors_d1);
[dists_d2, all_colors_d2]= sort_dists_and_vals_by_dists(dists_d2, all_colors_d2);

save all.mat


==> figs/dists_for_col/rgb_to_11.m <==
function eleven=rgb_to_11(R,G,B,w2c)
% input im should be DOUBLE !

% order of color names: black ,   blue   , brown       , grey       , green   , orange   , pink     , purple  , red     , white    , yellow
%color_values =     {  [0 0 0] , [0 0 1] , [.5 .4 .25] , [.5 .5 .5] , [0 1 0] , [1 .8 0] , [1 .5 1] , [1 0 1] , [1 0 0] , [1 1 1 ] , [ 1 1 0 ] };

index= 1 + floor(R/8) + 32*floor(G/8) + 32*32*floor(B/8);

eleven= w2c(index,:);





% $$$ index1= 1 + floor(R/8) + 32*floor(G/8) + 32*32*floor(B/8);
% $$$ index2= 1 + floor(R/8) + 32*floor(G/8) + 32*32*ceil(B/8);
% $$$ 
% $$$ index3= 1 + floor(R/8) + 32*ceil(G/8) + 32*32*floor(B/8);
% $$$ index4= 1 + floor(R/8) + 32*ceil(G/8) + 32*32*ceil(B/8);
% $$$ 
% $$$ index5= 1 + ceil(R/8) + 32*floor(G/8) + 32*32*floor(B/8);
% $$$ index6= 1 + ceil(R/8) + 32*floor(G/8) + 32*32*ceil(B/8);
% $$$ index7= 1 + ceil(R/8) + 32*ceil(G/8) + 32*32*floor(B/8);
% $$$ index8= 1 + ceil(R/8) + 32*ceil(G/8) + 32*32*ceil(B/8);

% $$$ eleven1= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven2= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven3= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven4= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven5= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven6= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven7= w2c(min(index8,size(w2c,1)),:);
% $$$ eleven8= w2c(min(index8,size(w2c,1)),:);
% $$$ 
% $$$ eleven= (eleven1+eleven2+eleven3+eleven4+eleven5+eleven6+eleven7+eleven8)/8;


==> figs/dists_for_col/show_graph_of_color_vs_dist.m <==
clc; clear all;

load all.mat

COL_IM_ROWS= 100;

dists= dists_d1;
all_colors= all_colors_d1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
all_colors_im= zeros(COL_IM_ROWS,length(all_colors),3);
for i=1:COL_IM_ROWS/2
    all_colors_im(i,:,:)= all_colors;
end
for i=COL_IM_ROWS/2+1:COL_IM_ROWS
    all_colors_im(i,:,1)= color(1,1);
    all_colors_im(i,:,2)= color(1,2);
    all_colors_im(i,:,3)= color(1,3);
end
imwrite(all_colors_im(1:COL_IM_ROWS/2,:,:),sprintf('legend.png'));
%imwrite(all_colors_im(COL_IM_ROWS/2+1:end,1:COL_IM_ROWS/2,:),'base_color.png');
%imwrite(all_colors_im,sprintf('legend%d.png',d));
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> figs/dists_for_col/sort_dists_and_vals_by_dists.m <==
function [dists,vals]= sort_dists_and_vals_by_dists(dists,vals);

assert(size(dists,1)==size(vals,1));
assert(size(dists,2)==1);

for i=2:size(dists,1);
    val= vals(i,:);
    dist= dists(i);
    j= i-1;
    while ((j>=1)&&(dists(j)>dist))
        dists(j+1)= dists(j);
        vals(j+1,:)= vals(j,:);
        j=j-1;
    end
    dists(j+1)= dist;
    vals(j+1,:)= val;
end


==> figs/euc/make_data_for_graph_of_color_vs_dist.m <==
clc; clear all;

J= 10;

DIV_FACTOR= 255;

color=[255 0 0];
color=[0 0 255];
%color= [0 255 0];
%color= [255,160,122]; % light salmon
%color= [0,206,209]; % dark torquise
%color= [0,191,255]; % deepskyblue
%color=[139,69,19]; % brown
%color=[255,105,180]; %pink
%color= color./DIV_FACTOR;
%color=  [.5 .4 .25]; %brown


LW = 4; % line width

N= (length(0:J:255)^3)+1;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
all_colors= zeros(1,N,3);
i= 1;
for r= 0:J:255
    for g= 0:J:255
        for b= 0:J:255
            all_colors(1,i,:)= [r g b]./DIV_FACTOR;
            i= i+1;
        end
    end
end
all_colors(1,i,:)= color;
all_colors= squeeze(all_colors);

all_colors_d1= all_colors;
all_colors_d2= all_colors;
all_colors_d3= all_colors;
all_colors_d4= all_colors;

cform = makecform('srgb2lab');
lab_color= applycform(color, cform);
lab_all_colors= applycform(all_colors, cform);
lab_all_colors= squeeze(lab_all_colors);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
dists_d1= zeros(N,1);
dists_d2= zeros(N,1);
dists_d3= zeros(N,1);
dists_d4= zeros(N,1);
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


for i=1:N
    %dists_d1(i)= sqrt(sum((lab_color-lab_all_colors(i,:)).^2));
    dists_d1(i)= (lab_color(1)-lab_all_colors(i,1))^2+...
        (lab_color(2)-lab_all_colors(i,2))^2+...
        (lab_color(3)-lab_all_colors(i,3))^2;
    dists_d1(i)= sqrt(dists_d1(i));
end

[dists_d1, all_colors_d1]= sort_dists_and_vals_by_dists(dists_d1, all_colors_d1);

save all.mat


==> figs/euc/show_graph_of_color_vs_dist.m <==
clc; clear all;

load all.mat

COL_IM_ROWS= 100;
LW=4;
dists= dists_d2;
all_colors= all_colors_d2;

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
f= figure;
hold on;

plot(dists,'-','LineWidth',LW,'Color',[0 0 255]./255);
%plot(ind_gt,[0:1:7],'Color',[0 0 0],'LineWidth',LW/2); %#ok<NBRAK>

xlim([0 length(all_colors)]);
ylabel('distance');
set(gca,'XTick',[]);
title('distgraphtitle');



f2= figure;
hold on;
ind_gt=1;
while ind_gt<length(dists)
    if (dists(ind_gt)>=7)
        break;
    end
    ind_gt= ind_gt+1;
end
plot(dists(1:ind_gt+20),'-','LineWidth',LW,'Color',[0 0 255]./255);
plot(ind_gt,[0:0.1:7],'Color',[0 0 0],'LineWidth',LW/2); %#ok<NBRAK>

xlim([0 ind_gt+20]);
ylabel('distance');
set(gca,'XTick',[]);
title('distgraphtitle');


%exportfig(f,'res.eps','Color','cmyk');
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
all_colors_im= zeros(COL_IM_ROWS,length(all_colors),3);
for i=1:COL_IM_ROWS/2
    all_colors_im(i,:,:)= all_colors;
end
for i=COL_IM_ROWS/2+1:COL_IM_ROWS
    all_colors_im(i,:,1)= color(1,1);
    all_colors_im(i,:,2)= color(1,2);
    all_colors_im(i,:,3)= color(1,3);
end
imwrite(all_colors_im(1:COL_IM_ROWS/2,:,:),sprintf('legend.png'));
imwrite(all_colors_im(1:COL_IM_ROWS/2,1:ind_gt,:),sprintf('legendZ.png'));
%imwrite(all_colors_im(COL_IM_ROWS/2+1:end,1:COL_IM_ROWS/2,:),'base_color.png');
%imwrite(all_colors_im,sprintf('legend%d.png',d));
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



==> figs/euc/sort_dists_and_vals_by_dists.m <==
function [dists,vals]= sort_dists_and_vals_by_dists(dists,vals);

assert(size(dists,1)==size(vals,1));
assert(size(dists,2)==1);

for i=2:size(dists,1);
    val= vals(i,:);
    dist= dists(i);
    j= i-1;
    while ((j>=1)&&(dists(j)>dist))
        dists(j+1)= dists(j);
        vals(j+1,:)= vals(j,:);
        j=j-1;
    end
    dists(j+1)= dist;
    vals(j+1,:)= val;
end

